A Guide to Particle Advection Performance

The performance of particle advection-based flow visualization techniques is complex, since computational work can vary based on many factors, including number of particles, duration, and mesh type. Further, while many approaches have been introduced to optimize performance, the efficacy of a given approach can be similarly complex. In this work, we seek to establish a guide for particle advection performance by conducting a comprehensive survey of the area. We begin by identifying the building blocks for particle advection and establishing a simple cost model incorporating these building blocks. We then survey existing optimizations for particle advection, using two high-level categories: algorithmic optimizations and hardware efficiency. The sub-categories of algorithmic optimizations include solvers, cell locators, I/O efficiency, and precomputation, while the sub-categories of hardware efficiency all involve parallelism: shared-memory, distributed-memory, and hybrid. Finally, we conclude the survey by identifying current gaps in particle advection performance, and in particular on achieving a workflow for predicting performance under various optimizations.

==> plots/dist.py <==
import os
import os.path
import numpy
import pandas
import toyplot
import toyplot.pdf

tickstyle = {"font-size":"14px"}
sizes = {16 : 12, 128 : 12, 1024 : 12}
colormap = toyplot.color.CategoricalMap()

def GetColorMarkers():
  toReturn = []
  mshape = 'o'
  marker = toyplot.marker.create(shape=mshape, mstyle={"stroke":colormap.css(0),"fill":colormap.css(0),"opacity":0.5}, size=8)
  toReturn.append(("PoP", marker))
  marker = toyplot.marker.create(shape=mshape, mstyle={"stroke":colormap.css(1),"fill":colormap.css(1),"opacity":0.5}, size=8)
  toReturn.append(("PoD", marker))
  marker = toyplot.marker.create(shape=mshape, mstyle={"stroke":colormap.css(2),"fill":colormap.css(2),"opacity":0.5}, size=8)
  toReturn.append(("LSM", marker))
  marker = toyplot.marker.create(shape=mshape, mstyle={"stroke":colormap.css(3),"fill":colormap.css(3),"opacity":0.5}, size=8)
  toReturn.append(("MW", marker))
  return toReturn

xaxis = list(sizes.keys())

data = 128*128*128
blocks = [256, 2068, 16384]
datasize = numpy.array(blocks)*data

# For 1M steps
# P/100C * 10K
largetotal = (((datasize) / 100) * 10000) / 1000000
# P/10K * 1K
smalltotal = (((datasize) / 10000) * 100) / 1000000

print(largetotal)
print(smalltotal)

index = numpy.array([0, 1, 2])
concurrency = numpy.array([16, 128, 1024])
conticks = ["16", "128", "1024"]
marksizes = list(map(lambda x : sizes[x], concurrency))

podlarge = [223, 462, 713]
podsmall = [4.41, 7.99, 40.6]
poplarge = [219, 322, 432]
popsmall = [5.03, 6.44, 34.2]
lsmlarge = [195, 257, 326]
lsmsmall = [4.53, 6.14, 30.8]
mwlarge =  [368, 382, 984]
mwsmall =  [6.81, 7.54, 39.6]

canvas = toyplot.Canvas(width=700, height=600)

axes = canvas.cartesian(grid=(2, 2, 0))
axes.x.ticks.labels.style = tickstyle
axes.y.ticks.labels.style = tickstyle
axes.x.ticks.locator = toyplot.locator.Explicit(labels=conticks)
axes.scatterplot(index, largetotal/(concurrency*numpy.array(podlarge)),
                 color=([0]*len(concurrency),colormap), size=marksizes, opacity=0.5)
axes.scatterplot(index, largetotal/(concurrency*numpy.array(poplarge)),
                 color=([1]*len(concurrency),colormap), size=marksizes, opacity=0.5)
axes.scatterplot(index, largetotal/(concurrency*numpy.array(lsmlarge)),
                 color=([2]*len(concurrency),colormap), size=marksizes, opacity=0.5)
axes.scatterplot(index, largetotal/(concurrency*numpy.array(mwlarge)),
                 color=([3]*len(concurrency),colormap), size=marksizes, opacity=0.5)
axes.y.label.text = "x1M steps / rank / second"
axes.x.label.text = "Large Workload"

axes = canvas.cartesian(grid=(2, 2, 1))
axes.x.ticks.labels.style = tickstyle
axes.y.ticks.labels.style = tickstyle
axes.x.ticks.locator = toyplot.locator.Explicit(labels=conticks)
axes.scatterplot(index, largetotal/(concurrency*numpy.array(podsmall)),
                 color=([0]*len(concurrency),colormap), size=marksizes, opacity=0.5)
axes.scatterplot(index, largetotal/(concurrency*numpy.array(popsmall)),
                 color=([1]*len(concurrency),colormap), size=marksizes, opacity=0.5)
axes.scatterplot(index, largetotal/(concurrency*numpy.array(lsmsmall)),
                 color=([2]*len(concurrency),colormap), size=marksizes, opacity=0.5)
axes.scatterplot(index, largetotal/(concurrency*numpy.array(mwsmall)),
                 color=([3]*len(concurrency),colormap), size=marksizes, opacity=0.5)
axes.y.label.text = "x1K steps / rank / second"
axes.x.label.text = "Small Workload"


conticks = ["1x16", "8x16", "64x16"]
ticklocs = [0.0, 0.25, 0.5, 0.75, 1.0]

axes = canvas.cartesian(grid=(2, 2, 2))
axes.y.min = 0;
axes.x.ticks.labels.style = tickstyle
axes.y.ticks.labels.style = tickstyle
axes.x.ticks.locator = toyplot.locator.Explicit(labels=conticks)
data = largetotal/(concurrency*numpy.array(podlarge))
axes.plot(index, data / data[0])
#                 color=([0]*len(concurrency),colormap), size=marksizes, opacity=0.5)
data = largetotal/(concurrency*numpy.array(poplarge))
axes.plot(index, data / data[0])
#                 color=([1]*len(concurrency),colormap), size=marksizes, opacity=0.5)
data = largetotal/(concurrency*numpy.array(lsmlarge))
axes.plot(index, data / data[0])
#                 color=([2]*len(concurrency),colormap), size=marksizes, opacity=0.5)
data = largetotal/(concurrency*numpy.array(mwlarge))
axes.plot(index, data / data[0])
#                 color=([3]*len(concurrency),colormap), size=marksizes, opacity=0.5)
axes.y.label.text = "Parallel Efficiency"
axes.x.label.text = "Large Workload"
axes.y.ticks.locator = toyplot.locator.Explicit(locations=ticklocs)

axes = canvas.cartesian(grid=(2, 2, 3))
axes.y.min = 0;
axes.x.ticks.labels.style = tickstyle
axes.y.ticks.labels.style = tickstyle
axes.x.ticks.locator = toyplot.locator.Explicit(labels=conticks)
data =  largetotal/(concurrency*numpy.array(podsmall))
axes.plot(index, data / data[0])
#                 color=([0]*len(concurrency),colormap), size=marksizes, opacity=0.5)
data =  largetotal/(concurrency*numpy.array(popsmall))
axes.plot(index, data / data[0])
#                 color=([1]*len(concurrency),colormap), size=marksizes, opacity=0.5)
data =  largetotal/(concurrency*numpy.array(lsmsmall))
axes.plot(index, data / data[0])
#                 color=([2]*len(concurrency),colormap), size=marksizes, opacity=0.5)
data =  largetotal/(concurrency*numpy.array(mwsmall))
axes.plot(index, data / data[0])
#                 color=([3]*len(concurrency),colormap), size=marksizes, opacity=0.5)
axes.x.label.text = "Small Workload"
axes.y.ticks.locator = toyplot.locator.Explicit(locations=ticklocs)

canvas.legend(GetColorMarkers(), label="Algorithm", rect=(600, 30, "10%", "10%"))

toyplot.pdf.render(canvas, "distplot.pdf")


==> plots/shared.py <==
import os
import os.path
import numpy
import pandas
import toyplot
import toyplot.pdf

colormap = toyplot.color.CategoricalMap()

def GetGlyphMarkers() :
  toReturn = []
  mshape = 'o'
  marker = toyplot.marker.create(shape=mshape, mstyle={"stroke":"black", "opacity":0.5}, size=8)
  toReturn.append(("Euler", marker))
  mshape = '^'
  marker = toyplot.marker.create(shape=mshape, mstyle={"stroke":"black", "opacity":0.5}, size=8)
  toReturn.append(("RK4", marker))
  return toReturn

def GetColorMarkers():
  toReturn = []
  mshape = 'o'
  marker = toyplot.marker.create(shape=mshape, mstyle={"stroke":colormap.css(0),"fill":colormap.css(0),"opacity":0.5}, size=8)
  toReturn.append(("Uniform", marker))
  marker = toyplot.marker.create(shape=mshape, mstyle={"stroke":colormap.css(1),"fill":colormap.css(1),"opacity":0.5}, size=8)
  toReturn.append(("Rectilinear", marker))
  marker = toyplot.marker.create(shape=mshape, mstyle={"stroke":colormap.css(2),"fill":colormap.css(2),"opacity":0.5}, size=8)
  toReturn.append(("Unstructured", marker))
  return toReturn

vtkmcpu = [
[21.14227971, 18.59508315, 18.68593862, 20.60088465, 22.37712448, 23.18985052, 22.01882973, 22.09292951,
 3.558823529, 13.16304348, 21.21434821, 3.873146623, 14.01434549, 19.91057668, 3.666666667, 12.91489362,
 19.4057508, 3.817322835, 13.67963903, 21.72582521, 3.315068493, 12.75789474, 20.31103679, 3.548387097,
 13.95048935, 21.73475203],
[10000000, 10000000, 10000000, 10000000, 10000000, 10000000, 10000000, 10000000,
 10000, 100000, 1000000, 10000, 100000, 1000000, 10000, 100000, 1000000, 10000, 100000, 1000000,
 10000, 100000, 1000000, 10000, 100000, 1000000],
[10, 100, 1000, 10, 100, 1000, 10, 100, 100, 100, 100, 1000, 1000, 1000,
 100, 100, 100, 1000, 1000, 1000, 100, 100, 100, 1000, 1000, 1000]
]

vtkmgpu = [
[137.7198526, 134.2223382, 118.6180335, 181.2890186, 179.1519565, 172.1658302, 191.9498484, 186.9386062],
[10000000, 10000000, 10000000, 10000000, 10000000, 10000000, 10000000, 10000000],
[10, 100, 1000, 10, 100, 1000, 10, 100],
]

sizes = {10000 : 6, 100000 : 8, 1000000 : 10, 10000000 : 12}

vtkmcputotal = numpy.array(vtkmcpu[1])*numpy.array(vtkmcpu[2])
vtkmgputotal = numpy.array(vtkmgpu[1])*numpy.array(vtkmgpu[2])

tickstyle = {"font-size":"14px"}

canvas = toyplot.Canvas(width=700, height=600)

axes = canvas.cartesian(grid=(2, 2, 0))
axes.x.scale = "log10"
axes.x.ticks.labels.style = tickstyle
axes.y.ticks.labels.style = tickstyle
#axes.y.spine.show = False
cpusizes = list(map(lambda x : sizes[x], vtkmcpu[1]))
axes.scatterplot(vtkmcputotal, numpy.array(vtkmcpu[0]), color=([8]*len(vtkmcputotal), colormap),
                 size=cpusizes, opacity=0.5)
axes.x.label.text = "Pugmire et al. CPU"

axes = canvas.cartesian(grid=(2, 2, 1))
axes.x.scale = "log10"
axes.x.ticks.labels.style = tickstyle
axes.y.ticks.labels.style = tickstyle
#axes.y.spine.show = False
gpusizes = list(map(lambda x : sizes[x], vtkmgpu[1]))
axes.scatterplot(vtkmgputotal, numpy.array(vtkmgpu[0]),color=([8]*len(vtkmgputotal), colormap), 
                 size=gpusizes, opacity=0.5)
axes.x.label.text = "Pugmire et al. GPU"

sizes = {1000 : 8, 10000 : 10, 100000 : 12}
euler = "o"
rk4   = "^"

expcpu = [
[5.48, 7.15, 7.38, 4.84, 6.19, 6.44, 9.02, 9.53],
[6.89, 7.49, 7.57, 6.09, 6.69, 6.68, 9.06, 9.02],
[1000, 10000, 100000, 1000, 10000, 100000, 1000, 10000],
[1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000],
[0, 0, 0, 1, 1, 1, 2, 2]
]
expcputotal = numpy.array(expcpu[2])*numpy.array(expcpu[3])
axes = canvas.cartesian(grid=(2, 2, 2))
axes.x.scale = "log10"
axes.x.ticks.labels.style = tickstyle
axes.y.ticks.labels.style = tickstyle
#axes.y.spine.show = False
marksizes = list(map(lambda x : sizes[x], expcpu[2]))
#Euler
axes.scatterplot(expcputotal, numpy.array(expcpu[0]), color=(expcpu[4], colormap), 
                 marker=euler, size=marksizes, opacity=0.5)
#RK4
axes.scatterplot(expcputotal, numpy.array(expcpu[1]), color=(expcpu[4], colormap), 
                 marker=rk4, size=marksizes, opacity=0.5)
axes.x.label.text = "VTK-m CPU"

expgpu = [
[3.29, 9.65, 11.02, 2.76, 8.04, 9.23, 1.28, 4.19],
[3.90, 10.46, 11.54, 3.06, 8.49, 9.23, 1.29, 3.95],
[1000, 10000, 100000, 1000, 10000, 100000, 1000, 10000],
[1000, 1000, 1000, 1000, 1000, 1000, 1000, 1000],
[0, 0, 0, 1, 1, 1, 2, 2]
]

expgputotal = numpy.array(expgpu[2])*numpy.array(expgpu[3])
axes = canvas.cartesian(grid=(2, 2, 3))
axes.x.scale = "log10"
axes.x.ticks.labels.style = tickstyle
axes.y.ticks.labels.style = tickstyle
#axes.y.spine.show = False
marksizes = list(map(lambda x : sizes[x], expgpu[2]))
#Euler
axes.scatterplot(expgputotal, numpy.array(expgpu[0]), color=(expgpu[4], colormap), 
                 marker=euler, size=marksizes, opacity=0.5)
#RK4
axes.scatterplot(expgputotal, numpy.array(expgpu[1]), color=(expgpu[4], colormap), 
                 marker=rk4, size=marksizes, opacity=0.5)
axes.x.label.text = "VTK-m GPU"


canvas.legend(GetGlyphMarkers(), label="Solver", rect=(530, 30, "5%", "5%"))   
canvas.legend(GetColorMarkers(), label="Data Type", rect=(600, 30, "5%", "5%"))

toyplot.pdf.render(canvas, "sharedplot.pdf")

